Cache-aware Performance Modeling and Prediction for Dense Linear Algebra

Countless applications cast their computational core in terms of dense linear algebra operations. These operations can usually be implemented by combining the routines offered by standard linear algebra libraries such as BLAS and LAPACK, and typically each operation can be obtained in many alternative ways. Interestingly, identifying the fastest implementation -- without executing it -- is a challenging task even for experts. An equally challenging task is that of tuning each routine to performance-optimal configurations. Indeed, the problem is so difficult that even the default values provided by the libraries are often considerably suboptimal; as a solution, normally one has to resort to executing and timing the routines, driven by some form of parameter search. In this paper, we discuss a methodology to solve both problems: identifying the best performing algorithm within a family of alternatives, and tuning algorithmic parameters for maximum performance; in both cases, we do not execute the algorithms themselves. Instead, our methodology relies on timing and modeling the computational kernels underlying the algorithms, and on a technique for tracking the contents of the CPU cache. In general, our performance predictions allow us to tune dense linear algebra algorithms within few percents from the best attainable results, thus allowing computational scientists and code developers alike to efficiently optimize their linear algebra routines and codes.

==> figures/data/chol/process.py <==
#!/usr/bin/env python
from __future__ import division, print_function

from collections import defaultdict

ipc = 4
bdef = 24


def nops(n):
    return n * (n + 1) * (2 * n + 1) / 6


def main():
    meas = defaultdict(dict)
    with open("E5450.1.open.med") as fin:
        for line in fin:
            n, b, t = line.split()
            meas[int(n)][int(b)] = float(t)

    nrange = sorted(meas.keys())

    with open("meas.opteff", "w") as fout:
        for n in nrange:
            topt = min(meas[n].values())
            eff = 100. * nops(n) / (ipc * topt)
            print(n, eff, file=fout)
    with open("meas.%deff" % bdef, "w") as fout:
        for n in nrange:
            if bdef in meas[n]:
                topt = meas[n][bdef]
            else:
                topt = meas[n][max(meas[n].keys())]
            eff = 100. * nops(n) / (ipc * topt)
            print(n, eff, file=fout)

    pred = defaultdict(dict)
    with open("all.pred") as fin:
        for line in fin:
            n, b, _, t, _, _ = line.split()
            pred[int(n)][int(b)] = float(t)

    with open("pred.opteff", "w") as fout:
        for n in nrange:
            topt = min(pred[n].values())
            eff = 100. * nops(n) / (ipc * topt)
            print(n, eff, file=fout)

    with open("pred.%deff" % bdef, "w") as fout:
        for n in nrange:
            if bdef in pred[n]:
                topt = pred[n][bdef]
            else:
                topt = pred[n][max(pred[n].keys())]
            eff = 100. * nops(n) / (ipc * topt)
            print(n, eff, file=fout)


if __name__ == "__main__":
    main()



==> figures/data/chol/process.sh <==
#!/bin/bash

for d in ./*; do
    [[ -d $d ]] || continue
    cd $d
    ../process.py
    cd -
done


==> figures/data/kernels/split.py <==
#!/usr/bin/env python
from __future__ import division, print_function
import sys


def main():
    if len(sys.argv) == 1:
        print("usage:", sys.argv[0], "filename1 [filename2]", file=sys.stderr)
        return
    fin1 = open(sys.argv[1] + ".med")
    if len(sys.argv) > 2:
        fin2 = open(sys.argv[2] + ".med")
        outname = "-".join(sys.argv[1:3])
    else:
        fin2 = None
        outname = sys.argv[1]
    files = {}
    for i, line in enumerate(fin1):
        routine, value = line.split()
        if fin2:
            _, value2 = fin2.readline().split()
            value = float(value) - float(value2)
        if not routine in files:
            files[routine] = open(".".join((outname, routine, "dat")), "w")
        print(i + 1, value, file=files[routine])

if __name__ == "__main__":
    main()


==> figures/data/optb/process.py <==
#!/usr/bin/env python
from __future__ import division, print_function

from collections import defaultdict

import sys


def main():
    if len(sys.argv) <= 2:
        print("usage:", sys.argv[0], "b measfile", file=sys.stderr)
        return
    bdef = int(sys.argv[1])
    measfile = sys.argv[2]

    # read meas
    with open(measfile) as fin:
        meas = defaultdict(dict)
        for line in fin:
            line = line.split()
            meas[int(line[0])][int(line[1])] = float(line[2])
    nrange = sorted(meas.keys())

    # empirical optimium
    measopt = {n: min(d.items(), key=lambda x:x[1])
               for n, d in meas.items()}

    # write opt b file
    with open("opt.b", "w") as fout:
        for n in nrange:
            print(n, measopt[n][0], file=fout)

    # write bdef err file
    with open("%d.err" % bdef, "w") as ferr:
        with open("%d.eff" % bdef, "w") as feff:
            for n in nrange:
                if bdef in meas[n]:
                    v = meas[n][bdef]
                else:
                    v = meas[n].values()[-1]
                o = measopt[n][1]
                print(n, 100 * (v - o) / o, file=ferr)
                print(n, 100 * o / v, file=feff)

    # read pred
    with open("all.pred") as fin:
        pred = defaultdict(list)
        for line in fin:
            line = line.split()
            pred[int(line[0])].append((int(line[1]), float(line[-1])))

    predopt = {n: min(l, key=lambda x:x[1]) for n, l in pred.items()}

    # write pred b file
    with open("pred.b", "w") as fout:
        for n in nrange:
            print(n, predopt[n][0], file=fout)

    # write pred err file
    with open("pred.err", "w") as ferr:
        with open("pred.eff", "w") as feff:
            for n in nrange:
                b = predopt[n][0]
                v = meas[n][b]
                o = measopt[n][1]
                print(n, 100 * (v - o) / o, file=ferr)
                print(n, 100 * o / v, file=feff)


if __name__ == "__main__":
    main()



==> figures/data/optb/process.sh <==
#!/bin/bash

cd cholmkl
../process.py 64 *.med
cd ..

cd cholopen
../process.py 64 *.med
cd ..

cd qrts1
../process.py 32 *.med
cd ..

cd qrts10
../process.py 32 *.med
cd ..

cd qr
../process.py 32 *.med
cd ..

